A note on the stability number of an orthogonality graph

We consider the orthogonality graph Omega(n) with 2^n vertices corresponding to the 0-1 n-vectors, two vertices adjacent if and only if the Hamming distance between them is n/2. We show that the stability number of Omega(16) is alpha(Omega(16))= 2304, thus proving a conjecture by Galliard. The main tool we employ is a recent semidefinite programming relaxation for minimal distance binary codes due to Schrijver. As well, we give a general condition for Delsarte bound on the (co)cliques in graphs of relations of association schemes to coincide with the ratio bound, and use it to show that for Omega(n) the latter two bounds are equal to 2^n/n.

==> Qrange.m <==
% compute the range of Q's. (recall Q=i+j-2t)
function s = Qrange(S,n,i,j)
s = S(find(   S>=j ...                  % can assume this wlog
            & S<=i+j ...                % ensure t>=0 
            & S<=2*n-i-j ...            % ensure t is not too small
            & mod(S,2)==mod(i+j,2)));   % ensure t is integer



==> constrtuples.m <==
function tup = constrtuples(i,j,t)
% enumerating (t,i,j)-tuples such that 
% (i',j',i'+j'-2t') is a permutation of (i,j,i+j-2t)
gens = zeros(3,3,5);
 
a = [0 1 0; 1 0 0; 0 0 1];
b = [1 1 1; 0 1 0; 0 -2 -1]';
gens(:,:,1) = a;
gens(:,:,2) = b;
gens(:,:,3) = b*a*b;
gens(:,:,4) = a*b;
gens(:,:,5) = b*a;
v = zeros(1,3);
v(1) = i;
v(2) = j;
v(3) = t;
tup = v;
for u = 1:5
    r = gens(:,:,u)*v'; 
    [nk, nn] = size(tup);
    new = 1;
    for uu = 1:nk
        if (new==1) 
            new = 1-isequal(r',tup(uu,:));
        end
    end
    if (new==1) 
        tup = vertcat(tup,r'); 
    end
end
tup = sortrows(tup);
                

==> makeijts.m <==
function tup = makeijts(n,Q)
% compute the tuples (i,j,t) such that
% Q==i+j-2t, 0<=i, 0<=j, t>=0, t integer
tup = [];
for i = 0:n
    for j = 0:n
        T = i+j-Q;
        if (T>=0) && (mod(T,2)==0) 
            tup = vertcat(tup,[i,j,T/2]);
        end
    end
end

            


==> makerepr.m <==
function matr = makerepr(n,i,j,t)
% the multiplicity-free representation of the (i,j,t) basis
% element for the Terwilliger algebra of H(n,2)
% let k range from 0 to floor(n/2)
% concatenate these blocks
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%  matr = repr_blk(n,0,i,j,t);
%  for k = 1:floor(n/2)
%    mm = repr_blk(n,k,i,j,t);
%    matr = sparse(blkdiag(full(matr),full(mm)));
%  end
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% we pack the blocks into one long (sparse) vector using
% SeDuMi's function vec
matr = [];
for k = 0:floor(n/2)
   matr = vertcat(matr, vec(repr(n,k,i,j,t)));
end
matr = matr';



==> makerepr_ml.m <==
function matr = makerepr_ml(n,i,j,t)
% the representation of the (i,j,t) basis
% element for the Terwilliger algebra of H(n,2) in [(36) (iii) ML]

%  - only the (-x000, ~c^T; ~c, -B_0) - part is build --
% we pack the blocks into one long (sparse) vector using
% SeDuMi's function vec
%m = blkdiag(sparse(zeros(1, 1)), -repr(n,0,i,j,t));
m = sparse(blkdiag(zeros(1, 1), full(-repr(n,0,i,j,t))));
if (i==0) 
    if (j==0) 
        m(1,1) = -1;
        for k = 1:n 
            m(1, k+2) = sqrt(nchoosek(n, k));
            m(k+2, 1) = m(1, k+2);
        end
    else
        m(1, j+2) = -sqrt(nchoosek(n, j));
        m(j+2, 1) = m(1, j+2);
    end
end
matr = vec(m)';


==> model_laurent.m <==
function [A,b,c,K] = model_laurent(n, D)
%
% multiply the sedumi optimum by 2^n to get the right answer
%
%%%%%%%%%%%%% [AS] - paper by Schrijver; [ML] - paper by Laurent
% canonical tuples (i,j,(i+j-Q)/2) are such that
% i<=j<=Q, i+j>=Q and 2t:=i+j-Q is even
% the agglomerated variable x_{ij}^t corresponds to the
% orbit of the canonical tuple under the group in constrtuples.m
%    (cf. [(20) (iii) AS])
% (i,j,t) is skipped if at least one of i,j,Q belongs to the
% "forbidden set" D.  
% In the case of [AS] we have D={1,2,...,d-1} (cf. [(20) (iv) AS])
% 
% we loop through canonical tuples, construct the corr. orbit and
% the corresponding constraint matrix.
% Apart from the "main" block, i.e. the betas, the latter will have,
% for the tuples (i,j,Q) unequal to (0,i,i) (i.e. with i>0), 
% another 1x1 block containing 1, ensuring the nonnegativity 
%  (cf. [(20)(ii) AS], [(34) ML]);
% and also two 1x1 blocks containing -1 (just one if i=j),
% providing the 2nd part of [(20)(ii) AS]; the corresponding (0,i,i)-tuples
% and (0,j,j)-tuples will have the same 1x1 block containing 1.
% Finally, we'll have 1x1 blocks for the tuples (0,i,i) modeling
% the inequalities x0ii <= x000 (cf. [(34) ML])
%
% 0 <= i <= n; i not in D;
%    i <= j <= n; j not in D;
%        j <= Q <= min(n,i+j); Q not in D; if i+j is even (resp. odd) then
%                                           Q is even (resp. odd).
%
% Denote S:={0,...,n}-D.
%
% when i=0, Q=j, due to j<=Q<=i+j; this makes it easy to handle
% as a special case. 
% Thus we get |S|+1 variables of this type.
%
% The counting in the case i>0 is not so trivial due to the parity
% constraint on D and i+j

S = setdiff(1:n,D);

% First, we need to count the total number of variables involved.
[nvars, nvars2, nvars3] = nvarscount(n, S);
nvars = nvars+1; % to count x000, too
% of them, (i,j,Q)-variables with i>0 will need 3 (resp., 2 if i=j)
% diagonal entries to model inequality constraints.
% (0,i,i) will need 1 diagonal entry.
%  NB - (0,0,0) doesn't need it, but we make it just for 
%        uniformity, anyway

lendiag = 1+ 2*length(S) + 2*nvars2 + 3*nvars3;

% building diagonals (stored in a 2-dim array Ad for the moment)
% begin with inequalities involving pairs of variables
Ad = zeros(nvars, length(S) + nvars2 + 2*nvars3);

% blocks (coming from the algebra representation) are
% vectors of length (n+3 choose 3), see (60)
Abl = zeros(nvars, nchoosek(n+3, 3));
Abl1 = zeros(nvars, nchoosek(n+3, 3));
% block from [(36) (iii) ML] is a vector of length
% (n+2)^2
Abl_ml = zeros(nvars, (n+2)^2);

curcol = 0; % for diagonals
% building the blocks for the (0,i,i)-vars
ctrv = 0;
for i = setdiff(0:n, D) % to include x000, too
    ctrv = ctrv + 1;
    triples = constrtuples(0,i,0)';
    for t = triples
      Abl(ctrv,:) = Abl(ctrv,:) + makerepr(n, t(1), t(2), t(3));
      Abl_ml(ctrv,:) = Abl_ml(ctrv,:) + makerepr_ml(n, t(1), t(2), t(3));
    end
    Abl1(ctrv,:) = -Abl(ctrv,:) ;
    triples = makeijts(n,i)';
    for t = triples
      Abl1(ctrv,:) = Abl1(ctrv,:) + makerepr(n, t(1), t(2), t(3));
      Abl_ml(ctrv,:) = Abl_ml(ctrv,:) + ...
          vec(sparse(blkdiag(zeros(1, 1), ...
             full(repr(n,0,t(1), t(2), t(3))))))';
    end
    if i > 0                  % same as saying ctrv>1...
       curcol = curcol + 1;   % increase the column counter
       Ad(ctrv, curcol) = -1; % encode the
       Ad(1, curcol) = 1;     %  inequality x0i0 <= x000
    end
end
% now ctrv == length(S)+1;
for i = S
    for j = S(find(S>=i))
	 for Q = Qrange(S,n,i,j)
            % building the diagonals - for the x(i,j,Q)-variable
            ctrv = ctrv + 1;       % set the variable number
            curcol = curcol + 1;   % increase the column counter
            Ad(ctrv, curcol) = -1; % encode the
            Ad(find(S==i)+1, curcol) = 1;     %  inequality; shift by 1
                                              % due to presense of x000
            if i ~= j               % ... idem
               curcol = curcol + 1;
               Ad(ctrv, curcol) = -1;         
               Ad(find(S==j)+1, curcol) = 1;
            end
            % building the blocks
            triples = constrtuples(i, j, (i+j-Q)/2)';
            for t = triples
                Abl(ctrv,:) = Abl(ctrv,:) + makerepr(n, t(1), t(2), t(3));
                Abl_ml(ctrv,:) = Abl_ml(ctrv,:) + ...
                        makerepr_ml(n, t(1), t(2), t(3));
            end
            Abl1(ctrv,:) = -Abl(ctrv,:);
         end
     end
end
% append to Ad the matrix encoding nonnegativity of vars
%Ad = horzcat(Ad, flipdim(eye(nvars,nvars2+nvars3),1));
Ad = horzcat(Ad, eye(nvars)); % Ad -> [Ad;I] ; x000 is nonnegative anyway...

% to build A, just concatenate Abl_ml, Abl, Abl1, and Ad
A = horzcat(Abl_ml, Abl1, Abl, Ad);

% building c.
c = zeros(1, 2*nchoosek(n+3,3)+(n+2)^2 + lendiag); 
c(1) = 1;
% c = horzcat(c, zeros(1, lendiag));

% building b. 
b = zeros(1, nvars);
% b(1) = 2^n;
b(1) = 1; % this is better scaled...

% buidling K. We set K.s only. The sparsity structure
% is as follows:  1 block from [(36)(iii) ML], 
% 1+floor(n/2) blocks corresponding to the representation,
%                and lendiag diagonal (i.e. 1x1) blocks.
K.s = zeros(1,1+floor(n/2));
for k = 0:floor(n/2)
    K.s(k+1) = n-2*k+1;
end
K.s = horzcat((n+2):(n+2), K.s, K.s, ones(1,lendiag));


==> model_schrijver.m <==
function [A,b,c,K] = model_schrijver(n, D)
% canonical tuples (i,j,(i+j-Q)/2) are such that
% i<=j<=Q, i+j>=Q and 2t:=i+j-Q is even
% the agglomerated variable x_{ij}^t corresponds to the
% orbit of the canonical tuple under the group in constrtuples.m
%    (cf. (20) (iii))
% (i,j,t) is skipped if at least one of i,j,Q belongs to the
% "forbidden set" D.  
% In Lex's case D={1,2,...,d-1} (cf. (20) (iv))
% 
% we loop through canonical tuples, construct the corr. orbit and
% the corresponding constraint matrix.
% Apart from the "main" block, i.e. the betas, the latter will have,
% for the tuples (i,j,Q) unequal to (0,i,i) (i.e. with i>0), 
% another 1x1 block containing 1, ensuring the nonnegativity (cf. (20)(ii));
% and also two 1x1 blocks containing -1 (just one if i=j),
% providing the 2nd part of (20)(ii); the corresponding (0,i,i)-tuples
% and (0,j,j)-tuples will have the same 1x1 block containing 1.
%
% 0 <= i <= n; i not in D;
%    i <= j <= n; j not in D;
%        j <= Q <= min(n,i+j); Q not in D; if i+j is even (resp. odd) then
%                                           Q is even (resp. odd).
%
% Denote S:={1,...,n}-D.
%
% when i=0, Q=j, due to j<=Q<=i+j; this makes it easy to handle
% as a special case (*** note that the triple (0,0,0) does not correspond
% to a variable, it is fixed to 1, see (20) (i) ***)
% Thus we get |S| variables of this type.
%
% The counting in the case i>0 is not so trivial due to the parity
% constraint on D and i+j

% Denote S:={1,...,n}-D.
S = setdiff(1:n,D);

% First, we need to count the total number of variables involved.
[nvars, nvars2, nvars3] = nvarscount(n, S);
% [nvars, nvars2, nvars3,idx] = nvarscount(n, S);

% of them, (i,j,Q)-variables with i>0 will need 3 (resp., 2 if i=j)
% diagonal entries to model inequality constraints.
% (0,i,i) will need 1 diagonal entry.
lendiag = length(S) + 2*nvars2 + 3*nvars3;

% building diagonals (stored in a 2-dim array Ad for the moment)
% begin with inequalities involving pairs of variables
Ad = zeros(nvars, nvars2 + 2*nvars3);

% blocks (coming from the algebra representation) are
% vectors of length (n+3 choose 3), see (60)
Abl = zeros(nvars, nchoosek(n+3, 3));
Abl1 = zeros(nvars, nchoosek(n+3, 3));
% building the blocks for the (0,i,i)-vars
ctrv = 0;
for i = S
    ctrv = ctrv + 1;
    triples = constrtuples(0,i,0)';
    for t = triples
      Abl(ctrv,:) = Abl(ctrv,:) + makerepr(n, t(1), t(2), t(3));
    end
    Abl1(ctrv,:) = -Abl(ctrv,:) ;
    triples = makeijts(n,i)';
    for t = triples
      Abl1(ctrv,:) = Abl1(ctrv,:) + makerepr(n, t(1), t(2), t(3));
    end
end
% now ctrv == length(S);
curcol = 0; % for diagonals
for i = S
    for j = S(find(S>=i))
	 for Q = Qrange(S,n,i,j)
            % building the diagonals
            ctrv = ctrv + 1;       % set the variable number
            curcol = curcol + 1;   % increase the column counter
            Ad(ctrv, curcol) = -1; % encode the
            Ad(find(S==i), curcol) = 1;     %  inequality
            if i ~= j               % ... idem
               curcol = curcol + 1;
               Ad(ctrv, curcol) = -1;         
               Ad(find(S==j), curcol) = 1;
            end
            % building the blocks
            triples = constrtuples(i, j, (i+j-Q)/2)';
            for t = triples
                Abl(ctrv,:) = Abl(ctrv,:) + makerepr(n, t(1), t(2), t(3));
            end
            Abl1(ctrv,:) = -Abl(ctrv,:);
         end
     end
end
% append to Ad the matrix encoding nonnegativity of vars
%Ad = horzcat(Ad, flipdim(eye(nvars,nvars2+nvars3),1));
Ad = horzcat(Ad, eye(nvars));

% to build A, just concatenate Abl, Abl1, and Ad
A = horzcat(Abl,Abl1,Ad);

% building c.
triples = makeijts(n,0)';
c = zeros(1, nchoosek(n+3, 3));
for t = triples
    c = c + makerepr(n, t(1), t(2), t(3));
end
c = horzcat(makerepr(n,0,0,0), c, zeros(1,lendiag));

% building b. The objective will be off by 1, as, compared to
% (23), (0,0,0)-tuple is not present.
b = zeros(1, nvars);
ctr = 0;
for i = S
    ctr = ctr+1;
    b(ctr) = nchoosek(n,i);
end

% buidling K. We set K.s only. The sparsity structure
% is as follows: 1+floor(n/2) blocks corresponding to the representation,
%                and lendiag diagonal (i.e. 1x1) blocks.
K.s = zeros(1,1+floor(n/2));
for k = 0:floor(n/2)
    K.s(k+1) = n-2*k+1;
end
K.s = horzcat(K.s, K.s, ones(1,lendiag));


==> nvarscount.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% count the total number of variables involved, etc.
%function [ctrv, nv2, nv3, idx] = nvarscount(n, S)
function [ctrv, nv2, nv3] = nvarscount(n, S)
ctrv = length(S);
nv2 = 0;
nv3 = 0;
%idx = zeros(n,n,n);
for i = S
    for j = S(find(S>=i))  % wlog, i<=j
	 s = Qrange(S,n,i,j);
	 slen = length(s); 
	 if i==j 
            nv2 = nv2 + slen;
         else
            nv3 = nv3 + slen;
         end
         for Q = s
            ctrv = ctrv+1;
           % idx(i,j,Q)=ctrv;
         end
     end
end


==> repr.m <==
function matr = repr(n,k,i,j,t)
% k-th irreducible representation of the (t,i,j) basis
% element for the Terwilliger algebra of H(n,2)
% it is (n-2k+1)-dim square matrix
%  - without the sqrt factors (cf. comment after (19)) 
matr = sparse(zeros(n-2*k+1, n-2*k+1));
if (n<max([i,j,t])) || (min([i,j,t])<0) 
    disp('error 1 in matr');
    return;
end
if ((t>min([i,j])) || (i<k) || (j<k) || (n-k<i) || (n-k<j))
    return;
end
matr(i-k+1,j-k+1)=beta(n,t,i,j,k);
matr = (1/(sqrt(nchoosek(n-2*k,i-k)*nchoosek(n-2*k,j-k))))*matr;

function r = beta(n,t,i,j,k)
r = 0;
%display([n,t,i,j,k]);
u0 = max([0,k-t,i+j+k-n-t]); 
sig = (-1)^u0;
for u = u0:min([k,i-t,j-t]) 
%    display(u);
    r = r + sig*nchoosek(k,u)*nchoosek(i-k,i-t-u)*nchoosek(n-i-k,j-t-u);
    sig = -sig;
end
r = r*nchoosek(n-2*k,i-k);


